Few-Shot Learning with Class Imbalance

Few-Shot Learning (FSL) algorithms are commonly trained through Meta-Learning (ML), which exposes models to batches of tasks sampled from a meta-dataset to mimic tasks seen during evaluation. However, the standard training procedures overlook the real-world dynamics where classes commonly occur at different frequencies. While it is generally understood that class imbalance harms the performance of supervised methods, limited research examines the impact of imbalance on the FSL evaluation task. Our analysis compares 10 state-of-the-art meta-learning and FSL methods on different imbalance distributions and rebalancing techniques. Our results reveal that 1) some FSL methods display a natural disposition against imbalance while most other approaches produce a performance drop by up to 17\% compared to the balanced task without the appropriate mitigation; 2) contrary to popular belief, many meta-learning algorithms will not automatically learn to balance from exposure to imbalanced training tasks; 3) classical rebalancing strategies, such as random oversampling, can still be very effective, leading to state-of-the-art performances and should not be overlooked; 4) FSL methods are more robust against meta-dataset imbalance than imbalance at the task-level with a similar imbalance ratio ($\rho<20$), with the effect holding even in long-tail datasets under a larger imbalance ($\rho=65$).

==> bib/process_bibs.py <==
import glob
import os
import sys
import bibtexparser
from bibtexparser.bparser import BibTexParser
from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bibdatabase import BibDatabase
import pprint

def process_file(src, filter_out, ids, db):
    print("processing", src)

    # Read file
    with open(src, 'r') as f:
        content = f.read()
        
    parser = BibTexParser(common_strings=True)
    parser.homogenise_fields = True
    parser.ignore_nonstandard_types = False
    bib_content = bibtexparser.loads(content, parser=parser)

    if db is None:
        db = BibDatabase()

    for entry in bib_content.entries:

        new_entry = {}
        for key in entry:
            if key not in filter_out or entry['ENTRYTYPE'] == "misc":
                new_entry[key] = entry[key]

        arXiv = False
        if 'arxivid' in entry:
            journal = 'arXiv preprint arXiv:' + entry['arxivid']

            if 'journal' not in entry and 'booktitle' not in entry:
                # print(new_entry)
                new_entry['journal'] = journal
                arXiv = False

            elif 'journal' in entry and \
                ('arXiv' in entry['journal'] or \
                'arxiv' in entry['journal'] or \
                'ArXiv' in entry['journal']):
                new_entry['journal'] = journal
                arXiv = False

            elif 'booktitle' in entry and \
                ('arXiv' in entry['booktitle'] or \
                'arxiv' in entry['booktitle'] or \
                'ArXiv' in entry['booktitle']):
                new_entry['booktitle'] = journal
                arXiv = False
            
        if 'pages' in new_entry and (arXiv or new_entry['pages'].startswith('1-')):
            del new_entry['pages']

        # do not accept duplicates
        if new_entry['ID'] in ids:
            print("\tduplicates ", new_entry['ID'])

        # accept only if containing essential fields
        elif 'author' in new_entry and 'year' in new_entry:
            db.entries.append(new_entry)
            ids.append(new_entry['ID'])

        else:
            print("\tmissing author or year ", new_entry['ID'])

    return ids, db

if __name__=="__main__":
    MERGE=True
    source = "/Users/mateuszochal/Documents/University/Papers/_bibfiles/"
    dest = "/Users/mateuszochal/Documents/University/PhD/imbalanced_fsl_paper/bib/"
    filter_out = "abstract month archivePrefix arxivId doi eprint file issn keywords number url urldate pmid isbn address annote archiveprefix arxivid".split(" ")  # fields to leave out
    
    ids = [] # for keeping track of duplicate IDs
    db = None 
    for file_src in glob.glob(os.path.join(source,"*.bib")):
        file_dest = os.path.join(dest, os.path.basename(file_src))

        ids, db = process_file(file_src, filter_out, ids, db)

        if not MERGE:
            print("->\t", file_dest)
            writer = BibTexWriter()
            writer.indent = '    '

            if len(db.entries) > 0:
                with open(file_dest, 'w') as bibfile:
                    bibfile.write(writer.write(db))
            db = None

    if MERGE:
        file_dest = os.path.join(dest, 'bib.bib')
        print("MERGING ALL -->\t", file_dest)
        writer = BibTexWriter()
        writer.indent = '    '
        if len(db.entries) > 0:
            with open(file_dest, 'w') as bibfile:
                bibfile.write(writer.write(db))
